Physics at a 100 TeV pp collider: Standard Model processes

This report summarises the properties of Standard Model processes at the 100 TeV pp collider. We document the production rates and typical distributions for a number of benchmark Standard Model processes, and discuss new dynamical phenomena arising at the highest energies available at this collider. We discuss the intrinsic physics interest in the measurement of these Standard Model processes, as well as their role as backgrounds for New Physics searches.

==> 07-VV/VVjet.f <==
\subsection{$VV$+jet production} 
\label{sec:VVjet}

